StruM: Structured Mixed Precision for Efficient Deep Learning Hardware Codesign

In this paper, we propose StruM, a novel structured mixed-precision-based deep learning inference method, co-designed with its associated hardware accelerator (DPU), to address the escalating computational and memory demands of deep learning workloads in data centers and edge applications. Diverging from traditional approaches, our method avoids time-consuming re-training/fine-tuning and specialized hardware access. By leveraging the variance in weight magnitudes within layers, we quantize values within blocks to two different levels, achieving up to a 50% reduction in precision for 8-bit integer weights to 4-bit values across various Convolutional Neural Networks (CNNs) with negligible loss in inference accuracy. To demonstrate efficiency gains by utilizing mixed precision, we implement StruM on top of our in-house FlexNN DNN accelerator [1] that supports low and mixed-precision execution. Experimental results depict that the proposed StruM-based hardware architecture achieves a 31-34% reduction in processing element (PE) power consumption and a 10% reduction in area at the accelerator level. In addition, the statically configured StruM results in 23-26% area reduction at the PE level and 2-3% area savings at the DPU level.

==> Scripts/plot_compare_performance.m <==
p = [0.25, 0.5, 0.75]*100
sp_c = [1,	0.875,	0.75,	0.625,	0.5,	0.375,	0.25]*100
tbq_c = [1.0625,1,	0.9375,	0.875,	0.8125,	0.75,	0.6875]*100
mp2_c = [1.0625,1,	0.9375,	0.875,	0.8125,	0.75,	0.6875]*100

baseline = [70.4, 75.7, 73.1]


sp_vgg16    = [70.360, 69.726, 65.902, 50.738, 8.222, 0.214, 0.098]
tbq_vgg16    = [70.366,	70.368, 70.332, 70.366,	70.108, 69.080, 63.738]
mp2_vgg16    = [70.342, 70.404,	70.390,	70.292, 70.120, 69.772, 68.220]

sp_resnet50  = [75.516, 73.700, 66.562, 53.344, 19.762, 0.420, 0.116]
tbq_resnet50 = [75.710, 75.688,	75.706, 75.510,	75.140, 67.856, 34.000]
mp2_resnet50 = [75.676, 75.606,	75.538, 75.152,	74.886, 74.184, 71.146]

sp_inceptv2 =  [72.282, 69.398, 57.928, 18.686,  0.402,  0.108, 0.062]
tbq_inceptv2 = [73.072, 73.120,	72.974, 72.606,	70.150, 53.162, 3.028]
mp2_inceptv2 = [73.096, 73.026,	72.960, 72.762,	71.720, 69.690, 61.126]

plot(0:10:100, baseline(1)+zeros(size(0:0.1:1)), ':k', 'LineWidth',2);  hold on;
plot(sp_c, sp_vgg16, '--sg', 'LineWidth',2, 'MarkerSize',8)
plot(tbq_c, tbq_vgg16, '-.+r', 'LineWidth',2, 'MarkerSize',10)
plot(mp2_c, mp2_vgg16, '-:ob', 'LineWidth',2, 'MarkerSize',8)
xlim([58 100])
ylim([40 75])
xlabel('Compressed Weight Size (%)', 'FontSize', 14)
ylabel('Top-1 Classification Accuracy', 'FontSize', 14)
grid on;
axis square;
legend('int8 baseline', 'structured sparse', 'threshold', 'mixed power of 2', 'Location', 'southeast', "fontsize", 14)
title('VGG16 Classification Accuracy', 'FontSize', 14)
saveas(gcf,'vgg16.png')


figure;

plot(0:10:100, baseline(2)+zeros(size(0:0.1:1)), ':k', 'LineWidth',2);  hold on;
plot(sp_c, sp_resnet50, '--sg', 'LineWidth',2, 'MarkerSize',8)
plot(tbq_c, tbq_resnet50, '-.+r', 'LineWidth',2, 'MarkerSize',10)
plot(mp2_c, mp2_resnet50, '-:ob', 'LineWidth',2, 'MarkerSize',8)
xlim([58 100])
ylim([40 80])
xlabel('Compressed Weight Size (%)', 'FontSize', 14)
ylabel('Top-1 Classification Accuracy', 'FontSize', 14)
grid on;
axis square;
legend('int8 baseline', 'structured sparse', 'threshold', 'mixed power of 2', 'Location', 'southeast', "fontsize", 14)
title('Resnet-50 v1.5 Classification Accuracy', 'FontSize', 14)
saveas(gcf,'resnet50.png')

figure;

plot(0:10:100, baseline(3)+zeros(size(0:0.1:1)), ':k', 'LineWidth',2);  hold on;
plot(sp_c, sp_inceptv2, '--sg', 'LineWidth',2, 'MarkerSize',8)
plot(tbq_c, tbq_inceptv2, '-.+r', 'LineWidth',2, 'MarkerSize',10)
plot(mp2_c, mp2_inceptv2, '-:ob', 'LineWidth',2, 'MarkerSize',8)
xlim([65 100])
ylim([40 80])
xlabel('Compressed Weight Size (%)', 'FontSize', 14)
ylabel('Top-1 Classification Accuracy', 'FontSize', 14)
grid on;
axis square;
legend('int8 baseline', 'structured sparse', 'threshold', 'mixed power of 2', 'Location', 'southeast', "fontsize", 14)
title('Inception v2 Classification Accuracy', 'FontSize', 14)
saveas(gcf,'inceptionv2.png')

